Direct Measurement of Nuclear Dependence of Charged Current Quasielastic-like Neutrino Interactions using MINERvA

Charged-current $\nu_{\mu}$ interactions on carbon, iron, and lead with a final state hadronic system of one or more protons with zero mesons are used to investigate the influence of the nuclear environment on quasielastic-like interactions. The transfered four-momentum squared to the target nucleus, $Q^2$, is reconstructed based on the kinematics of the leading proton, and differential cross sections versus $Q^2$ and the cross-section ratios of iron, lead and carbon to scintillator are measured for the first time in a single experiment. The measurements show a dependence on atomic number. While the quasielastic-like scattering on carbon is compatible with predictions, the trends exhibited by scattering on iron and lead favor a prediction with intranuclear rescattering of hadrons accounted for by a conventional particle cascade treatment. These measurements help discriminate between different models of both initial state nucleons and final state interactions used in the neutrino oscillation experiments.

==> mergeLatex.sh <==
#! /bin/sh

tmpFile=./tmp-mergeLatex

if [ $# -eq 2 ]
  then
# have to run this script twice because of nested \input commands
# first pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $1 > $tmpFile
# second pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $tmpFile > $2
    /bin/rm $tmpFile
  else
    echo "Usage: mergeLatex.sh input-filename output-filename"
    echo "  include '.tex' suffix in filenames"
fi



